Reducing Electricity Demand Charge for Data Centers with Partial Execution

Data centers consume a large amount of energy and incur substantial electricity cost. In this paper, we study the familiar problem of reducing data center energy cost with two new perspectives. First, we find, through an empirical study of contracts from electric utilities powering Google data centers, that demand charge per kW for the maximum power used is a major component of the total cost. Second, many services such as Web search tolerate partial execution of the requests because the response quality is a concave function of processing time. Data from Microsoft Bing search engine confirms this observation. We propose a simple idea of using partial execution to reduce the peak power demand and energy cost of data centers. We systematically study the problem of scheduling partial execution with stringent SLAs on response quality. For a single data center, we derive an optimal algorithm to solve the workload scheduling problem. In the case of multiple geo-distributed data centers, the demand of each data center is controlled by the request routing algorithm, which makes the problem much more involved. We decouple the two aspects, and develop a distributed optimization algorithm to solve the large-scale request routing problem. Trace-driven simulations show that partial execution reduces cost by $3\%--10.5\%$ for one data center, and by $15.5\%$ for geo-distributed data centers together with request routing.

==> figures/quality.py <==
from pylab import *

# statements...

quality = []
times = []
with open('bing') as f:
	next(f)
	for line in f:
		data = line.split()
		times.append(float(data[0]))
		quality.append(float(data[1]))



font = {'family' : 'sans-serif',
        'weight' : 'normal',
        'size'   : 7}

matplotlib.rc('font', **font)

# Set appropriate figure width/height
figure(figsize=(3.5, 2.2))

fg = subplot(1,1,1)

# Set appropriate margins, these values are normalized into the range [0, 1]
subplots_adjust(left = 0.14, bottom = 0.15, right = 0.95, top = 0.95, 
        wspace = 0.1, hspace = 0.1)

# Plot something in the figure
# See http://matplotlib.sourceforge.net/ for more plotting functions
# create some data to use for the plot

# the main axes is subplot(111) by default
plot(times, quality, '-o', markersize=4, linewidth=1.2, color='blue')
axis([0, 1, 0, 1])
majorLocator = MultipleLocator(0.2)
minorLocator = MultipleLocator(0.05)
fg.xaxis.set_major_locator(majorLocator)
fg.xaxis.set_minor_locator(minorLocator)
majorLocator = MultipleLocator(0.2)
minorLocator = MultipleLocator(0.05)
fg.yaxis.set_major_locator(majorLocator)
fg.yaxis.set_minor_locator(minorLocator)
grid(True)
xlabel('Request completion ratio')
ylabel('Quality')
#title('Gaussian colored noise')

#scatter(data_x, data_y, marker='o', linewidth=1.4, color="white", s=9, edgecolors='black')

# Show legends in the figure. We can use legend() to let matplotlib decide a good position for legends
# legend(loc = 'upper left', fontsize = '8')

# Use log-scale in y-axis
#gca().set_yscale('log')

# Set the ranges
#xlim(10, 100)
#ylim(10, 1e5)

# Save the figure into .eps file
savefig('quality.pdf', format='pdf')
savefig('quality.eps', format='eps')

# Show the fitted polynomial
import numpy as np
# Make sure the last few points are well fitted
z = np.polyfit(times[8:], quality[8:], 2)
print z

figure()
p = np.poly1d(z)
xp = np.linspace(-2, 6, 100)
plt.plot(times, quality, '.', xp, p(xp), '-') 
xlim(0,1)
ylim(0,1)
show()

#show()
exit(0)
